The relation between general relativity and a class of Ho\v{r}ava gravity theories

Violations of Lorentz (and specifically boost) invariance can make gravity renormalizable in the ultraviolet, as initially noted by Ho\v{r}ava, but are increasingly constrained in the infrared. At low energies, Ho\v{r}ava gravity is characterized by three dimensionless couplings, $\alpha$, $\beta$ and $\lambda$, which vanish in the general relativistic limit. Solar system and gravitational wave experiments bound two of these couplings ($\alpha$ and $\beta$) to tiny values, but the third remains relatively unconstrained ($0\leq\lambda\lesssim 0.01-0.1$). Moreover, demanding that (slowly moving) black-hole solutions are regular away from the central singularity requires $\alpha$ and $\beta$ to vanish {\it exactly}. Although a canonical constraint analysis shows that the class of khronometric theories resulting from these constraints ($\alpha=\beta=0$ and $\lambda\neq0$) cannot be equivalent to General Relativity, even in vacuum, previous calculations of the dynamics of the solar system, binary pulsars and gravitational-wave generation show perfect agreement with General Relativity. Here, we analyze spherical collapse and compute black-hole quasinormal modes, and find again that they behave {\it exactly} as in General Relativity, as far as {\it observational} predictions are concerned. Nevertheless, we find that spherical collapse leads to the formation of a regular {\it universal} horizon, i.e. a causal boundary for signals of arbitrary propagation speeds, inside the usual event horizon for matter and tensor gravitons. Our analysis also confirms that the additional scalar degree of freedom present alongside the spin-2 graviton of General Relativity remains strongly coupled at low energies, even on curved backgrounds. These puzzling results suggest that any further bounds on Ho\v{r}ava gravity will probably come from cosmology.

==> anc/polar_equations.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Equations of motion*)


(* ::Input:: *)
(*Subscript[\[Delta]E, tt]=-K \[Omega]^2-(f \[CapitalLambda] Subscript[H, 0])/(2 r^2)+(I (1+3 f) \[Omega] Subscript[H, 1])/(2 r)-(\[Omega]^2 Subscript[H, 2])/2+((-1+f) f Derivative[1][K])/(2 r)+(f (3+f) Derivative[1][Subscript[H, 0]])/(4 r)+I f \[Omega] Derivative[1][Subscript[H, 1]]-((-1+f) f Derivative[1][Subscript[H, 2]])/(4 r)+1/2 f^2 Subscript[H, 0]^\[Prime]\[Prime]+\[Lambda] (K (-(1/(16 A^4 f^2 (r+A^2 f r)))I (-1+(-1+A^2) f+(5 A^2-2 A^4) f^2+2 A^4 (-3+A^2) f^3-A^6 (-6+A^2) f^4+A^8 (-5+A^2) f^5+A^10 f^6) \[Omega]+((1+A^2 f)^2 (1-8 A^2 f+A^4 f^2) \[Omega]^2)/(16 A^4 f^2))+(((-1+A^2 f)^4 (1+4 f+(9+A^4) f^2+4 A^4 f^3+9 A^4 f^4))/(64 A^6 f^3 r^2)+1/(128 A^6 f^3 (r+A^2 f r)) I (-1+A^2 f)^3 (3+(7-4 A^2) f-2 A^2 (8+5 A^2) f^2-2 A^4 (17+2 A^2) f^3+A^6 (-16+3 A^2) f^4+7 A^8 f^5) \[Omega]-((-1+A^4 f^2)^2 (1-8 A^2 f+A^4 f^2) \[Omega]^2)/(128 A^6 f^3)) Subscript[H, 0]+(1/(32 A^6 f^3 (1+A^2 f) r^2) (-1+(-4+3 A^2) f-3 (3-4 A^2+A^4) f^2+A^2 (27-24 A^2+5 A^4) f^3+(-27 A^4+32 A^6-5 A^8) f^4+A^6 (45-32 A^2+3 A^4) f^5-3 A^8 (15-8 A^2+A^4) f^6+A^10 (27-12 A^2+A^4) f^7+A^12 (-27+4 A^2) f^8+9 A^14 f^9)+1/(64 A^6 f^3 r) I (3+(7-18 A^2) f+A^2 (-46+25 A^2) f^2+A^4 (61+28 A^2) f^3+25 A^6 (4+A^2) f^4+A^8 (61-18 A^2) f^5+A^10 (-46+3 A^2) f^6+7 A^12 f^7) \[Omega]-((-1+A^2 f)^3 (1-7 A^2 f-7 A^4 f^2+A^6 f^3) \[Omega]^2)/(64 A^6 f^3)) Subscript[H, 1]+(((-1+A^2 f)^4 (1+4 f+(9+A^4) f^2+4 A^4 f^3+9 A^4 f^4))/(64 A^6 f^3 r^2)+1/(128 A^6 f^3 (r+A^2 f r)) I (-3+(-7+17 A^2) f+(41 A^2-15 A^4) f^2-A^4 (55+3 A^2) f^3+A^6 (-7+3 A^2) f^4+A^8 (7+15 A^2) f^5+A^10 (55-17 A^2) f^6+A^12 (-41+3 A^2) f^7+7 A^14 f^8) \[Omega]-((1+A^2 f)^2 (1-14 A^2 f+50 A^4 f^2-14 A^6 f^3+A^8 f^4) \[Omega]^2)/(128 A^6 f^3)) Subscript[H, 2]+(1/(4 A^4 (1+A^2 f) r^3) (2-2 A^10 f^5-A^2 (1+f)+A^8 f^3 (1+f)+A^4 f (1+3 f)-A^6 f^2 (1+3 f)) \[CapitalLambda]+((I (-1+A^2 f)^4 (1+4 f+(9+A^4) f^2+4 A^4 f^3+9 A^4 f^4))/(16 A^6 f^3 r^2)-(I (1+A^2 f)^2 (1-8 A^2 f+A^4 f^2) \[CapitalLambda])/(8 A^4 f r^2)) \[Omega]-1/(32 A^6 f^3 (r+A^2 f r)) (-1+A^2 f)^3 (3+(7-4 A^2) f-2 A^2 (8+5 A^2) f^2-2 A^4 (17+2 A^2) f^3+A^6 (-16+3 A^2) f^4+7 A^8 f^5) \[Omega]^2-(I (-1+A^4 f^2)^2 (1-8 A^2 f+A^4 f^2) \[Omega]^3)/(32 A^6 f^3)) Subscript[\[Phi], 3]+(((-1+A^2 f)^2 (1+A^4 f^2))/(8 A^4 r)+(I (-1+4 A^2 f-4 A^6 f^3+A^8 f^4) \[Omega])/(8 A^4 f)) Derivative[1][K]+(-1/(64 A^6 f^2 r) (-1+A^2 f)^2 (1-2 (-2+A^2) f+2 A^4 f^2-2 A^4 (-4+A^2) f^3+A^8 f^4+4 A^8 f^5)-(I (-1+2 A^2 f+23 A^4 f^2-23 A^8 f^4-2 A^10 f^5+A^12 f^6) \[Omega])/(64 A^6 f^2)) Derivative[1][Subscript[H, 0]]+(1/(32 A^6 f^2 r) (1-4 (-1+A^2) f+A^2 (-10+A^2) f^2+4 A^4 f^3-A^8 f^4+4 A^8 (-1+A^2) f^5-A^10 (-10+A^2) f^6-4 A^12 f^7)-(I (1-4 A^2 f-9 A^4 f^2-24 A^6 f^3-9 A^8 f^4-4 A^10 f^5+A^12 f^6) \[Omega])/(32 A^6 f^2)) Derivative[1][Subscript[H, 1]]+(-1/(64 A^6 f^2 r) (-1+A^2 f)^2 (1-2 (-2+A^2) f+2 A^2 (-2+A^2) f^2-2 A^4 (-4+A^2) f^3+A^6 (-4+A^2) f^4+4 A^8 f^5)-(I (1+A^2 f) (-1+7 A^2 f-7 A^8 f^4+A^10 f^5) \[Omega])/(64 A^6 f^2)) Derivative[1][Subscript[H, 2]]+(1/(8 A^6 (1+A^2 f) r^2) (7-7 A^14 f^7+3 A^4 (1+2 f)^2-3 A^10 f^3 (1+2 f)^2-3 A^2 (2+5 f)+3 A^12 f^5 (2+5 f)-A^6 f (3+18 f+20 f^2)+A^8 f^2 (3+18 f+20 f^2))+((-1+A^8 f^4) \[CapitalLambda])/(8 A^4 r^2)-1/(32 A^6 f^2 r) I (3+(17-18 A^2) f+A^2 (-70+57 A^2) f^2+A^4 (67+60 A^2) f^3+A^6 (20+57 A^2) f^4+A^8 (67-18 A^2) f^5+A^10 (-70+3 A^2) f^6+17 A^12 f^7) \[Omega]+((-3+14 A^2 f+29 A^4 f^2-29 A^8 f^4-14 A^10 f^5+3 A^12 f^6) \[Omega]^2)/(32 A^6 f^2)) Derivative[1][Subscript[\[Phi], 3]]-((-1+A^2 f)^2 (1+A^4 f^2) K^\[Prime]\[Prime])/(16 A^4)+((-1+A^2 f)^2 (1+6 A^2 f+2 A^4 f^2+6 A^6 f^3+A^8 f^4) Subscript[H, 0]^\[Prime]\[Prime])/(128 A^6 f)+((1+A^2 f)^3 (-1+A^2 f-A^4 f^2+A^6 f^3) Subscript[H, 1]^\[Prime]\[Prime])/(64 A^6 f)+((-1+A^4 f^2)^2 (1+A^4 f^2) Subscript[H, 2]^\[Prime]\[Prime])/(128 A^6 f)+((-5-5 A^4 f^2+5 A^8 f^4+5 A^12 f^6-2 A^10 f^4 (3+4 f)+A^2 (6+8 f))/(16 A^6 r)+(I (1+A^2 f)^2 (3-10 A^2 f-10 A^4 f^2-10 A^6 f^3+3 A^8 f^4) \[Omega])/(32 A^6 f)) Subscript[\[Phi], 3]^\[Prime]\[Prime]-((-1+A^2 f) (1+A^2 f)^3 (1+A^4 f^2) \!\(\*SuperscriptBox[*)
(*SubscriptBox[\(\[Phi]\), \(3\)], *)
(*TagBox[*)
(*RowBox[{"(", "3", ")"}],*)
(*Derivative],*)
(*MultilineFunction->None]\))/(32 A^6))*)


(* ::Input:: *)
(*Subscript[\[Delta]E, tr]=-((I (-1+3 f) K \[Omega])/(2 f r))-(\[CapitalLambda] Subscript[H, 1])/(2 r^2)+(I \[Omega] Subscript[H, 2])/r-I \[Omega] Derivative[1][K]+\[Lambda] (K ((I (1+A^2 f)^2 (1+f+A^2 (-4+A^2) f^2+A^4 f^3) \[Omega])/(16 A^4 f^3 r)-((-1+A^2 f)^3 (1+A^2 f) \[Omega]^2)/(16 A^4 f^3))+(-(((1+4 f+9 f^2) (-1+A^4 f^2)^3)/(64 A^6 f^4 r^2))-1/(128 A^6 f^4 r) I (-1+A^2 f)^2 (3+(7+2 A^2) f+2 A^2 (-1+7 A^2) f^2+2 A^4 (15+A^2) f^3+A^6 (-2+3 A^2) f^4+7 A^8 f^5) \[Omega]+((-1+A^2 f)^5 (1+A^2 f) \[Omega]^2)/(128 A^6 f^4)) Subscript[H, 0]+(1/(32 A^6 f^4 r^2) (-1-4 f+3 (-3+A^4) f^2+4 A^6 f^3+A^4 (27-8 A^2+3 A^4) f^4+36 A^6 f^5-A^8 (-27+A^4) f^6-4 A^12 f^7-9 A^12 f^8)-(I (-1+A^2 f)^3 (3+(7+3 A^2) f+3 (A^2+A^4) f^2+3 (A^4+A^6) f^3+7 A^6 f^4) \[Omega])/(64 A^6 f^4 r)+((-1+A^2 f)^6 \[Omega]^2)/(64 A^6 f^4)) Subscript[H, 1]+(-(((1+4 f+9 f^2) (-1+A^4 f^2)^3)/(64 A^6 f^4 r^2))-1/(128 A^6 f^4 r) I (3+(7-8 A^2) f+5 A^2 (-4+A^2) f^2+(49 A^4-32 A^6) f^3+5 A^6 (-8+A^2) f^4+A^8 (49-8 A^2) f^5+A^10 (-20+3 A^2) f^6+7 A^12 f^7) \[Omega]+((-1+A^2 f)^3 (1-5 A^2 f-5 A^4 f^2+A^6 f^3) \[Omega]^2)/(128 A^6 f^4)) Subscript[H, 2]+(((1+A^2 f)^2 (2+A^2 (-1+f)+2 A^4 f^2) \[CapitalLambda])/(4 A^4 f r^3)+(-((I (1+4 f+9 f^2) (-1+A^4 f^2)^3)/(16 A^6 f^4 r^2))+(I (-1+A^2 f)^3 (1+A^2 f) \[CapitalLambda])/(8 A^4 f^2 r^2)) \[Omega]+1/(32 A^6 f^4 r) (-1+A^2 f)^2 (3+(7+2 A^2) f+2 A^2 (-1+7 A^2) f^2+2 A^4 (15+A^2) f^3+A^6 (-2+3 A^2) f^4+7 A^8 f^5) \[Omega]^2+(I (-1+A^2 f)^5 (1+A^2 f) \[Omega]^3)/(32 A^6 f^4)) Subscript[\[Phi], 3]+(-(((-1+A^2 f) (1+A^2 f)^3)/(8 A^4 f r))-(I (1+6 A^4 f^2+A^8 f^4) \[Omega])/(8 A^4 f^2)) Derivative[1][K]+(((1+A^2 f)^3 (-1+(-4+3 A^2) f+(4 A^2-3 A^4) f^2+A^4 (-4+A^2) f^3+4 A^6 f^4))/(64 A^6 f^3 r)+(I (-1+A^2 f)^2 (1+4 A^2 f-2 A^4 f^2+4 A^6 f^3+A^8 f^4) \[Omega])/(64 A^6 f^3)) Derivative[1][Subscript[H, 0]]+(((1+A^2 f)^4 (1-4 (-1+A^2) f+A^2 (-10+A^2) f^2+4 A^4 f^3))/(32 A^6 f^3 r)+(I (-1+A^4 f^2)^3 \[Omega])/(32 A^6 f^3)) Derivative[1][Subscript[H, 1]]+(((1+A^2 f)^3 (-1+(-4+3 A^2) f+(8 A^2-3 A^4) f^2+A^4 (-8+A^2) f^3+4 A^6 f^4))/(64 A^6 f^3 r)+(I (1+A^2 f)^2 (1-4 A^2 f-2 A^4 f^2-4 A^6 f^3+A^8 f^4) \[Omega])/(64 A^6 f^3)) Derivative[1][Subscript[H, 2]]+(((1+A^2 f)^2 (7+7 A^8 f^4-2 A^2 (3+4 f)-2 A^6 f^2 (3+4 f)+A^4 (3+6 f-3 f^2)))/(8 A^6 f r^2)-((1+A^2 f)^4 \[CapitalLambda])/(8 A^4 f r^2)+1/(32 A^6 f^3 r) I (-3+(-17+6 A^2) f+(2 A^2-3 A^4) f^2-17 A^4 f^3+3 A^8 f^4+A^8 (17-6 A^2) f^5+A^10 (-2+3 A^2) f^6+17 A^12 f^7) \[Omega]-((-1+A^4 f^2)^2 (3-2 A^2 f+3 A^4 f^2) \[Omega]^2)/(32 A^6 f^3)) Derivative[1][Subscript[\[Phi], 3]]+((-1+A^2 f) (1+A^2 f)^3 K^\[Prime]\[Prime])/(16 A^4 f)-((-1+A^2 f) (1+A^2 f)^3 (1+6 A^2 f+A^4 f^2) Subscript[H, 0]^\[Prime]\[Prime])/(128 A^6 f^2)-((1+A^2 f)^6 Subscript[H, 1]^\[Prime]\[Prime])/(64 A^6 f^2)-((-1+A^2 f) (1+A^2 f)^5 Subscript[H, 2]^\[Prime]\[Prime])/(128 A^6 f^2)+(-(((1+A^2 f)^4 (5+5 A^4 f^2-2 A^2 (3+4 f)))/(16 A^6 f r))-(I (1+A^2 f)^3 (-3+A^2 f-A^4 f^2+3 A^6 f^3) \[Omega])/(32 A^6 f^2)) Subscript[\[Phi], 3]^\[Prime]\[Prime]+((1+A^2 f)^6 \!\(\*SuperscriptBox[*)
(*SubscriptBox[\(\[Phi]\), \(3\)], *)
(*TagBox[*)
(*RowBox[{"(", "3", ")"}],*)
(*Derivative],*)
(*MultilineFunction->None]\))/(32 A^6 f))*)


(* ::Input:: *)
(*Subscript[\[Delta]E, rr]=(I (-1+f) \[Omega] Subscript[H, 1])/(2 f^2 r)+(-(\[CapitalLambda]/(2 f r^2))+\[Omega]^2/(2 f^2)) Subscript[H, 2]+((1+3 f) Derivative[1][K])/(2 f r)+(3 (-1+f) Derivative[1][Subscript[H, 0]])/(4 f r)-(I \[Omega] Derivative[1][Subscript[H, 1]])/f-((1+3 f) Derivative[1][Subscript[H, 2]])/(4 f r)+K^\[Prime]\[Prime]-Subscript[H, 0]^\[Prime]\[Prime]/2+\[Lambda] (K (-(1/(16 A^4 f^4 (r+A^2 f r)))I (-1-(1+7 A^2) f+(-3 A^2+6 A^4) f^2+(34 A^4-6 A^6) f^3+A^6 (-34+7 A^2) f^4+A^8 (3+A^2) f^5+A^10 f^6) \[Omega]+((1+A^2 f)^2 (1+A^4 f^2) \[Omega]^2)/(16 A^4 f^4))+(((-1+A^2 f)^4 (1+4 f+9 f^2) (1+8 A^2 f+A^4 f^2))/(64 A^6 f^5 r^2)+1/(128 A^6 f^5 (r+A^2 f r)) I (-1+A^2 f)^3 (3+(7+20 A^2) f+(40 A^2+22 A^4) f^2+10 A^4 (3+2 A^2) f^3+A^6 (40+3 A^2) f^4+7 A^8 f^5) \[Omega]-((-1+A^4 f^2)^2 (1+A^4 f^2) \[Omega]^2)/(128 A^6 f^5)) Subscript[H, 0]+(1/(32 A^6 f^5 (1+A^2 f) r^2) (-1-(4+5 A^2) f+(-9-20 A^2+21 A^4) f^2+(-45 A^2+72 A^4-11 A^6) f^3+A^4 (189-128 A^2+11 A^4) f^4+A^6 (-99+128 A^2-21 A^4) f^5+A^8 (99-72 A^2+5 A^4) f^6+A^10 (-189+20 A^2+A^4) f^7+A^12 (45+4 A^2) f^8+9 A^14 f^9)+1/(64 A^6 f^5 r) I (3+(7+6 A^2) f+(10 A^2-55 A^4) f^2+A^4 (-115+76 A^2) f^3+(148 A^6-55 A^8) f^4+A^8 (-115+6 A^2) f^5+A^10 (10+3 A^2) f^6+7 A^12 f^7) \[Omega]-((-1+A^2 f)^3 (1+A^2 f+A^4 f^2+A^6 f^3) \[Omega]^2)/(64 A^6 f^5)) Subscript[H, 1]+(((-1+A^2 f)^4 (1+4 f+9 f^2) (1+8 A^2 f+A^4 f^2))/(64 A^6 f^5 r^2)+1/(128 A^6 f^5 (r+A^2 f r)) I (-3-7 (1+A^2) f+3 A^2 (-5+19 A^2) f^2+(81 A^4-35 A^6) f^3+A^6 (-199+35 A^2) f^4+A^8 (199-57 A^2) f^5+A^10 (-81+7 A^2) f^6+3 A^12 (5+A^2) f^7+7 A^14 f^8) \[Omega]-((1+A^2 f)^2 (1-6 A^2 f+2 A^4 f^2-6 A^6 f^3+A^8 f^4) \[Omega]^2)/(128 A^6 f^5)) Subscript[H, 2]+(((2-2 A^10 f^5-A^4 f (7+5 f)+A^6 f^2 (7+5 f)+A^2 (-1+15 f)+A^8 (f^3-15 f^4)) \[CapitalLambda])/(4 A^4 f^2 (1+A^2 f) r^3)+((I (-1+A^2 f)^4 (1+4 f+9 f^2) (1+8 A^2 f+A^4 f^2))/(16 A^6 f^5 r^2)-(I (1+A^2 f)^2 (1+A^4 f^2) \[CapitalLambda])/(8 A^4 f^3 r^2)) \[Omega]-1/(32 A^6 f^5 (r+A^2 f r)) (-1+A^2 f)^3 (3+(7+20 A^2) f+(40 A^2+22 A^4) f^2+10 A^4 (3+2 A^2) f^3+A^6 (40+3 A^2) f^4+7 A^8 f^5) \[Omega]^2-(I (-1+A^4 f^2)^2 (1+A^4 f^2) \[Omega]^3)/(32 A^6 f^5)) Subscript[\[Phi], 3]+(((-1+A^2 f)^2 (1+8 A^2 f+A^4 f^2))/(8 A^4 f^2 r)+(I (-1-4 A^2 f+4 A^6 f^3+A^8 f^4) \[Omega])/(8 A^4 f^3)) Derivative[1][K]+(-(((-1+A^2 f)^2 (1+(4+6 A^2) f+(32 A^2-14 A^4) f^2+(8 A^4+6 A^6) f^3+A^6 (32+A^2) f^4+4 A^8 f^5))/(64 A^6 f^4 r))-(I (-1-6 A^2 f+7 A^4 f^2-7 A^8 f^4+6 A^10 f^5+A^12 f^6) \[Omega])/(64 A^6 f^4)) Derivative[1][Subscript[H, 0]]+(1/(32 A^6 f^4 r) (1+4 (1+A^2) f+(22 A^2-31 A^4) f^2-76 A^4 f^3+31 A^8 f^4-4 A^8 (-19+A^2) f^5-A^10 (22+A^2) f^6-4 A^12 f^7)-(I (1+4 A^2 f-9 A^4 f^2+24 A^6 f^3-9 A^8 f^4+4 A^10 f^5+A^12 f^6) \[Omega])/(32 A^6 f^4)) Derivative[1][Subscript[H, 1]]+(-(((-1+A^2 f)^2 (1+(4+6 A^2) f-14 A^2 (-2+A^2) f^2+6 A^4 (-4+A^2) f^3+A^6 (28+A^2) f^4+4 A^8 f^5))/(64 A^6 f^4 r))-(I (1+A^2 f) (-1-A^2 f+24 A^4 f^2-24 A^6 f^3+A^8 f^4+A^10 f^5) \[Omega])/(64 A^6 f^4)) Derivative[1][Subscript[H, 2]]+(1/(8 A^6 f^2 (1+A^2 f) r^2) (7+A^12 (6-41 f) f^5-7 A^14 f^7+A^2 (-6+41 f)+A^6 f (21+78 f+20 f^2)-A^8 f^2 (21+78 f+20 f^2)-3 A^4 (-1+12 f+36 f^2)+3 A^10 f^3 (-1+12 f+36 f^2))+((-1+A^4 f^2) (1+8 A^2 f+A^4 f^2) \[CapitalLambda])/(8 A^4 f^2 r^2)-1/(32 A^6 f^4 r) I (3+(17+6 A^2) f+(66 A^2-87 A^4) f^2+3 A^4 (-79+36 A^2) f^3+(292 A^6-87 A^8) f^4+3 A^8 (-79+2 A^2) f^5+3 A^10 (22+A^2) f^6+17 A^12 f^7) \[Omega]+((-3-10 A^2 f+13 A^4 f^2-13 A^8 f^4+10 A^10 f^5+3 A^12 f^6) \[Omega]^2)/(32 A^6 f^4)) Derivative[1][Subscript[\[Phi], 3]]-((-1+A^2 f)^2 (1+8 A^2 f+A^4 f^2) K^\[Prime]\[Prime])/(16 A^4 f^2)+((-1+A^2 f)^2 (1+14 A^2 f+50 A^4 f^2+14 A^6 f^3+A^8 f^4) Subscript[H, 0]^\[Prime]\[Prime])/(128 A^6 f^3)+((1+A^2 f)^3 (-1-7 A^2 f+7 A^4 f^2+A^6 f^3) Subscript[H, 1]^\[Prime]\[Prime])/(64 A^6 f^3)+((-1+A^4 f^2)^2 (1+8 A^2 f+A^4 f^2) Subscript[H, 2]^\[Prime]\[Prime])/(128 A^6 f^3)+((-5+A^2 (6-32 f)+5 A^12 f^6+2 A^10 f^4 (-3+16 f)+A^4 f (48+59 f)-A^8 f^3 (48+59 f))/(16 A^6 f^2 r)+(I (1+A^2 f)^2 (3+14 A^2 f-26 A^4 f^2+14 A^6 f^3+3 A^8 f^4) \[Omega])/(32 A^6 f^3)) Subscript[\[Phi], 3]^\[Prime]\[Prime]-((-1+A^2 f) (1+A^2 f)^3 (1+8 A^2 f+A^4 f^2) \!\(\*SuperscriptBox[*)
(*SubscriptBox[\(\[Phi]\), \(3\)], *)
(*TagBox[*)
(*RowBox[{"(", "3", ")"}],*)
(*Derivative],*)
(*MultilineFunction->None]\))/(32 A^6 f^2))*)


(* ::Input:: *)
(*Subscript[\[Delta]E, \[Theta]\[Theta]]+Subscript[\[Delta]E, \[Phi]\[Phi]]/Sin[\[Theta]]^2=K (2-\[CapitalLambda]+(r^2 \[Omega]^2)/f)+(\[CapitalLambda] Subscript[H, 0])/2-2 I r \[Omega] Subscript[H, 1]+(-2-\[CapitalLambda]/2) Subscript[H, 2]+(r+3 f r) Derivative[1][K]-f r Derivative[1][Subscript[H, 0]]-f r Derivative[1][Subscript[H, 2]]+f r^2 K^\[Prime]\[Prime]+\[Lambda] (K (-((I (-1+(-1+A^2) f-A^2 (-5+A^2) f^2+A^4 (-5+A^2) f^3+A^6 f^4) r \[Omega])/(4 A^2 f^2 (1+A^2 f)))+((r+A^2 f r)^2 \[Omega]^2)/(4 A^2 f^2))+(((-1+A^2 f)^4 (1+4 f+9 f^2))/(16 A^4 f^3)+(I (-1+A^2 f)^3 (3+(7+4 A^2) f+A^2 (8+3 A^2) f^2+7 A^4 f^3) r \[Omega])/(32 A^4 f^3 (1+A^2 f))-((-1+A^4 f^2)^2 r^2 \[Omega]^2)/(32 A^4 f^3)) Subscript[H, 0]+(1/(8 A^4 f^3 (1+A^2 f)) (-1+(-4+3 A^2) f+(-9+12 A^2-2 A^4) f^2+A^2 (27-20 A^2+2 A^4) f^3+(-18 A^4+20 A^6-3 A^8) f^4+A^6 (18-12 A^2+A^4) f^5+A^8 (-27+4 A^2) f^6+9 A^10 f^7)+(I (3+(7-10 A^2) f+(-22 A^2+6 A^4) f^2+(6 A^4-10 A^6) f^3+A^6 (-22+3 A^2) f^4+7 A^8 f^5) r \[Omega])/(16 A^4 f^3)-((-1+A^2 f)^3 (1+A^2 f) r^2 \[Omega]^2)/(16 A^4 f^3)) Subscript[H, 1]+(((-1+A^2 f)^4 (1+4 f+9 f^2))/(16 A^4 f^3)+1/(32 A^4 f^3 (1+A^2 f)) I (-3+(-7+9 A^2) f+(17 A^2-4 A^4) f^2+4 A^4 (-6+A^2) f^3+(24 A^6-9 A^8) f^4+A^8 (-17+3 A^2) f^5+7 A^10 f^6) r \[Omega]-((1-6 A^2 f+A^4 f^2) (r+A^2 f r)^2 \[Omega]^2)/(32 A^4 f^3)) Subscript[H, 2]+(((2-2 A^6 f^3-A^2 (1+f)+A^4 f (1+f)) \[CapitalLambda])/(A^2 (r+A^2 f r))+((I (-1+A^2 f)^4 (1+4 f+9 f^2))/(4 A^4 f^3)-(I (1+A^2 f)^2 \[CapitalLambda])/(2 A^2 f)) \[Omega]-((-1+A^2 f)^3 (3+(7+4 A^2) f+A^2 (8+3 A^2) f^2+7 A^4 f^3) r \[Omega]^2)/(8 A^4 f^3 (1+A^2 f))-(I (-1+A^4 f^2)^2 r^2 \[Omega]^3)/(8 A^4 f^3)) Subscript[\[Phi], 3]+(((-1+A^2 f)^2 r)/(2 A^2)+(I (-1+A^4 f^2) r^2 \[Omega])/(2 A^2 f)) Derivative[1][K]+(-(((-1+A^2 f)^2 (1-2 (-2+A^2) f+A^4 f^2+4 A^4 f^3) r)/(16 A^4 f^2))-(I (-1+A^2 f) (1+A^2 f)^3 r^2 \[Omega])/(16 A^4 f^2)) Derivative[1][Subscript[H, 0]]+(-(((-1+4 (-1+A^2) f+10 A^2 f^2-4 A^6 f^3+A^6 (-10+A^2) f^4+4 A^8 f^5) r)/(8 A^4 f^2))-(I (1+6 A^4 f^2+A^8 f^4) r^2 \[Omega])/(8 A^4 f^2)) Derivative[1][Subscript[H, 1]]+(-(((-1+A^2 f)^2 (1-2 (-2+A^2) f+A^2 (-4+A^2) f^2+4 A^4 f^3) r)/(16 A^4 f^2))-(I (-1+A^2 f)^3 (1+A^2 f) r^2 \[Omega])/(16 A^4 f^2)) Derivative[1][Subscript[H, 2]]+((7-7 A^10 f^5-3 A^2 (2+5 f)+3 A^8 f^3 (2+5 f)+A^4 (3+12 f+5 f^2)-A^6 f (3+12 f+5 f^2))/(2 A^4 (1+A^2 f))+((-1+A^4 f^2) \[CapitalLambda])/(2 A^2)-(I (3+(17-18 A^2) f+(-38 A^2+6 A^4) f^2+(34 A^4-18 A^6) f^3+A^6 (-38+3 A^2) f^4+17 A^8 f^5) r \[Omega])/(8 A^4 f^2)+((-3-2 A^2 f+2 A^6 f^3+3 A^8 f^4) r^2 \[Omega]^2)/(8 A^4 f^2)) Derivative[1][Subscript[\[Phi], 3]]-((-1+A^2 f)^2 r^2 K^\[Prime]\[Prime])/(4 A^2)+((-1+A^2 f)^2 (1+6 A^2 f+A^4 f^2) r^2 Subscript[H, 0]^\[Prime]\[Prime])/(32 A^4 f)+((-1+A^2 f) (1+A^2 f)^3 r^2 Subscript[H, 1]^\[Prime]\[Prime])/(16 A^4 f)+((-1+A^4 f^2)^2 r^2 Subscript[H, 2]^\[Prime]\[Prime])/(32 A^4 f)+(((-5+5 A^8 f^4-2 A^6 f^2 (3+4 f)+A^2 (6+8 f)) r)/(4 A^4)+(I (3-2 A^2 f+3 A^4 f^2) (r+A^2 f r)^2 \[Omega])/(8 A^4 f)) Subscript[\[Phi], 3]^\[Prime]\[Prime]-((-1+A^2 f) (1+A^2 f)^3 r^2 \!\(\*SuperscriptBox[*)
(*SubscriptBox[\(\[Phi]\), \(3\)], *)
(*TagBox[*)
(*RowBox[{"(", "3", ")"}],*)
(*Derivative],*)
(*MultilineFunction->None]\))/(8 A^4))*)


(* ::Section:: *)
(*Source Coefficients*)


(* ::Input:: *)
(*Subscript[U, 0]=((-1+A^2 f) (-36 A^4 f^6+2 (3+\[CapitalLambda]-\[CapitalLambda]^2+\[CapitalLambda]^3)+9 A^2 f^5 (10+A^2 (4+3 \[CapitalLambda]))-6 f^4 (6+A^4 (1+\[CapitalLambda])^2+3 A^2 (6+5 \[CapitalLambda]))+f (1+\[CapitalLambda]) ((-5+\[CapitalLambda]) \[CapitalLambda]+2 A^2 (3-2 \[CapitalLambda]+\[CapitalLambda]^2))+f^3 (9 (4+3 \[CapitalLambda])+A^4 \[CapitalLambda] (-5-4 \[CapitalLambda]+\[CapitalLambda]^2)+6 A^2 (8+13 \[CapitalLambda]+5 \[CapitalLambda]^2))+2 f^2 (-3 (1+\[CapitalLambda])^2+A^4 (3+\[CapitalLambda]-\[CapitalLambda]^2+\[CapitalLambda]^3)-A^2 (18+11 \[CapitalLambda]-2 \[CapitalLambda]^2+5 \[CapitalLambda]^3))))/(4 f^2 (1+A^2 f)^3 r^2 (1-3 f+\[CapitalLambda])^2)+(I (-54 A^4 f^6+2 (1+\[CapitalLambda])^2+f (1+\[CapitalLambda]) (2-7 \[CapitalLambda]+3 \[CapitalLambda]^2-2 A^2 (1+\[CapitalLambda]))+3 A^2 f^5 (60+A^2 (10+19 \[CapitalLambda]))-6 f^4 (9+3 A^2 (5+12 \[CapitalLambda])+A^4 (2+2 \[CapitalLambda]+3 \[CapitalLambda]^2))-2 f^2 (6+6 \[CapitalLambda]+9 \[CapitalLambda]^2-A^4 (1+\[CapitalLambda])^2+A^2 (7+10 \[CapitalLambda]+5 \[CapitalLambda]^2+2 \[CapitalLambda]^3))+f^3 (30+57 \[CapitalLambda]+6 A^2 (9+16 \[CapitalLambda]+10 \[CapitalLambda]^2)+A^4 (2-5 \[CapitalLambda]-4 \[CapitalLambda]^2+3 \[CapitalLambda]^3))) \[Omega])/(4 f^3 (1+A^2 f)^2 r (1-3 f+\[CapitalLambda])^2)+((-1+A^2 f) (-3 (1+\[CapitalLambda])+f (5+2 \[CapitalLambda]-3 A^2 (1+\[CapitalLambda]))+A^2 f^2 (16+13 \[CapitalLambda]-3 A^2 (1+\[CapitalLambda]))+A^2 f^3 (-33+A^2 (5+2 \[CapitalLambda]))) \[Omega]^2)/(2 f^3 (1+A^2 f)^3 (1-3 f+\[CapitalLambda]))-(I (1-A^2 f+A^4 f^2) r \[Omega]^3)/(f^3 (1+A^2 f)^2)*)


(* ::Input:: *)
(*Subscript[U, 1]=-(((-1+A^2 f) (12 A^4 f^5+2 (1+\[CapitalLambda])-3 A^2 f^4 (10+3 A^2 \[CapitalLambda])+f (2-3 \[CapitalLambda]+\[CapitalLambda]^2+2 A^2 (1+\[CapitalLambda]))+f^2 (-9 \[CapitalLambda]+2 A^4 (1+\[CapitalLambda])-2 A^2 (5+8 \[CapitalLambda]))+f^3 (12+6 A^2 (1+5 \[CapitalLambda])+A^4 (2-3 \[CapitalLambda]+\[CapitalLambda]^2))))/(4 f^2 (1+A^2 f)^3 r (1-3 f+\[CapitalLambda])))+(I (-3 (1+\[CapitalLambda])-3 A^2 f^2 (-2-3 \[CapitalLambda]+A^2 (1+\[CapitalLambda]))+f (5+2 \[CapitalLambda]+3 A^2 (1+\[CapitalLambda]))+A^2 f^3 (-33+A^2 (5+2 \[CapitalLambda]))) \[Omega])/(2 f^2 (1+A^2 f)^2 (1-3 f+\[CapitalLambda]))+((-1+A^6 f^3) r \[Omega]^2)/(f^2 (1+A^2 f)^3)*)

